An infinite family of strongly invertible L-space knots without Khovanov thin surgery

Currently, there exist only three strongly invertible L-space knots that are known to admit no Khovanov thin surgery. In this article, we give the first infinite family of such knots.

==> Code_and_data/Infinite_family_with_thick_Watson_invariant.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "433d8cb0",
   "metadata": {},
   "source": [
    "In this notebook we work with the infinite family of strongly invertible hyperbolic L-space knots K_n whose Watson invariant is thick. The first cell loads the necessary code."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e1132c09",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "def FKP_bound(vol_surgery_link,lower_volume_bound):\n",
    "    '''\n",
    "    Returns the Futer-Kalfagianni-Purcell bound, that gives a lower bound on the normalized \n",
    "    length of a slope to ensure that a filling with such a slope on a link with volume = vol_surgery_link \n",
    "    has volume at least lower_volume_bound.\n",
    "    '''\n",
    "    return 2*3.14159/sqrt(1-(lower_volume_bound/vol_surgery_link)^(2/3))+0.1\n",
    "\n",
    "def Bound(systole):\n",
    "    '''\n",
    "    Takes as input a systole and computes the bound from FPS19.\n",
    "    '''\n",
    "    B= math.sqrt(2*math.pi/systole +58)\n",
    "    if 10.1>B:\n",
    "        return 10.11\n",
    "    else:\n",
    "        return B+0.01\n",
    "\n",
    "def better_systole(M,index=10):\n",
    "    '''\n",
    "    Computes the systole of a manifold. \n",
    "    It returns 'unclear' if SnapPy cannot compute the systole.\n",
    "    '''\n",
    "    w=False\n",
    "    randomizeCount=0\n",
    "    try:\n",
    "        systole=M.dual_curves()[0].complete_length.real() \n",
    "        w=True\n",
    "    except ValueError:\n",
    "        pass\n",
    "    except RuntimeError:\n",
    "        pass\n",
    "    except snappy.SnapPeaFatalError:\n",
    "        pass\n",
    "    except IndexError:\n",
    "        pass\n",
    "    if w==False:\n",
    "        while randomizeCount<index and w==False:\n",
    "            M.randomize()\n",
    "            randomizeCount=randomizeCount+1\n",
    "            try:\n",
    "                systole=M.length_spectrum()[0].length.real() \n",
    "                w=True\n",
    "            except ValueError:\n",
    "                pass\n",
    "            except RuntimeError:\n",
    "                pass\n",
    "            except snappy.SnapPeaFatalError:\n",
    "                pass\n",
    "            except IndexError:\n",
    "                pass\n",
    "    if w==True:\n",
    "        return systole\n",
    "    if w==False:\n",
    "        return 'unclear'\n",
    "    \n",
    "#\n",
    "# dunfield.py\n",
    "#\n",
    "\n",
    "import regina\n",
    "import snappy\n",
    "import re\n",
    "import networkx as nx\n",
    "\n",
    "# This code has its origins in Dunfield's paper on exceptional slopes:\n",
    "\n",
    "# https://dataverse.harvard.edu/file.xhtml?persistentId=doi:10.7910/DVN/6WNVG0/0X6FYV&version=1.0\n",
    "\n",
    "# Some hacking has taken place. Most significantly, we have updated a lot of commands\n",
    "# to interact with Regina 7.0 rather than 6.0.\n",
    "\n",
    "################\n",
    "\n",
    "# Code to prove a manifold is hyperbolic.  \n",
    "\n",
    "\n",
    "def all_positive(manifold):\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulation(manifold, tries = 3, verbose = 2):\n",
    "\n",
    "    M = snappy.Manifold(manifold)\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            return M\n",
    "        else:\n",
    "            M.randomize()\n",
    "    try: # this fails in verify_mt_action, sometimes\n",
    "        for d in M.dual_curves():\n",
    "            X = M.drill(d)\n",
    "            X = X.filled_triangulation()\n",
    "            X.dehn_fill((1,0),-1)\n",
    "            for i in range(tries):\n",
    "                if all_positive(X):\n",
    "                    return X\n",
    "                X.randomize()\n",
    "    except snappy.SnapPeaFatalError: \n",
    "        print(M, \"we failed to drill and fill... why?\")\n",
    "        raise\n",
    "    \n",
    "    # In the closed case, here is another trick.\n",
    "\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                return X\n",
    "            M.randomize()\n",
    "\n",
    "    # everything has failed\n",
    "\n",
    "    return None\n",
    "            \n",
    "def verify_hyperbolic_basic(manifold, tries = 3, verbose = 2):\n",
    "\n",
    "    M = find_positive_triangulation(manifold, tries = tries, verbose = verbose)\n",
    "    if M is not None:\n",
    "        for i in range(tries):\n",
    "            prec = 53*(2**i) # this used to go to 1000.  Now it goes to 11. \n",
    "            try:\n",
    "                \n",
    "                if M.verify_hyperbolicity(bits_prec=prec)[0]:\n",
    "                    \n",
    "                    return True\n",
    "            except RuntimeError:\n",
    "                \n",
    "                print(M, 'Treating exception in verify code as a failure')\n",
    "    return False\n",
    "\n",
    "def verify_hyperbolic_basic_with_volume(manifold, tries = 3, verbose = 2):\n",
    "    M = find_positive_triangulation(manifold, tries = tries, verbose = verbose)\n",
    "    if M is not None:\n",
    "        for i in range(tries):\n",
    "            prec = 53*(2**i) # this used to go to 1000.  Now it goes to 11. \n",
    "            try:\n",
    "                if M.verify_hyperbolicity(bits_prec = prec)[0]:\n",
    "                    return (True, M.volume(verified = True, bits_prec = prec))\n",
    "            except RuntimeError:\n",
    "                print(M, 'Treating exception in verify code as a failure')\n",
    "    return (False, None)\n",
    "\n",
    "def is_hyperbolic(manifold, tries = 10, verbose = 2):\n",
    "    \n",
    "\n",
    "    if verify_hyperbolic_basic(manifold, tries = tries, verbose=verbose):\n",
    "        return True\n",
    "    else:\n",
    "        for d in range(2, min(tries, 8)):\n",
    "            for C in manifold.covers(d):\n",
    "                if verify_hyperbolic_basic(C, tries = tries, verbose=verbose):\n",
    "                    return True\n",
    "    return False\n",
    "\n",
    "                \n",
    "def is_hyperbolic_with_volume(manifold, tries = 10, verbose = 2):\n",
    "    if verbose > 12:\n",
    "        print(manifold, \"entering is_hyperbolic_with_volume\")\n",
    "\n",
    "    is_hyp, vol = verify_hyperbolic_basic_with_volume(manifold, tries = tries, verbose = verbose)\n",
    "        \n",
    "    if is_hyp:\n",
    "        if verbose > 12:\n",
    "            print(manifold, \"verify_hyperbolic_basic_with_volume worked.\")\n",
    "        return (is_hyp, vol)\n",
    "    else:\n",
    "        for d in range(2, min(tries, 8)):\n",
    "            for C in manifold.covers(d):\n",
    "                if verbose > 12:\n",
    "                    print(\"trying cover of degree\", d)\n",
    "                is_hyp, vol = verify_hyperbolic_basic_with_volume(C, tries = tries, verbose = verbose)\n",
    "                if is_hyp:\n",
    "                    return (is_hyp, vol/d)\n",
    "    return (False, None)\n",
    "\n",
    "                \n",
    "###########################\n",
    "\n",
    "# Provides functions for working with Regina (with a little\n",
    "# help from SnapPy) to:\n",
    "\n",
    "# 1. Give a standard name (\"identify\") manifolds, especially Seifert and\n",
    "#    graph manifolds.\n",
    "\n",
    "# 2. Find essential tori.\n",
    "\n",
    "# 3. Try to compute the JSJ decomposition.\n",
    "\n",
    "def appears_hyperbolic(M):\n",
    "    acceptable = ['all tetrahedra positively oriented',\n",
    "                  'contains negatively oriented tetrahedra']\n",
    "    return M.solution_type() in acceptable and M.volume() > 0\n",
    "\n",
    "'''\n",
    "The following seems to be unnecessary now that Regina 7.0 returns lists\n",
    "\n",
    "def children(packet):\n",
    "    child = packet.firstChild()\n",
    "    while child:\n",
    "        yield child\n",
    "        child = child.nextSibling()\n",
    "'''\n",
    "\n",
    "def to_regina(data):\n",
    "    if hasattr(data, '_to_string'):\n",
    "        data = data._to_string()\n",
    "    if isinstance(data, str):\n",
    "        if data.find('(') > -1:\n",
    "            data = closed_isosigs(data)[0]\n",
    "        return regina.Triangulation3(data)\n",
    "    assert isinstance(data, regina.Triangulation3)\n",
    "    return data\n",
    "\n",
    "def extract_vector(surface):\n",
    "    \"\"\"\n",
    "    Extract the raw vector of the (almost) normal surface in Regina's\n",
    "    NS_STANDARD coordinate system.\n",
    "    \"\"\"\n",
    "    S = surface\n",
    "    T = S.triangulation()\n",
    "    n = T.countTetrahedra()\n",
    "    ans = []\n",
    "    for i in range(n):\n",
    "        for j in range(4):\n",
    "            ans.append(S.triangles(i, j))\n",
    "        for j in range(3):\n",
    "            ans.append(S.quads(i, j))\n",
    "    A = regina.NormalSurface(T, regina.NS_STANDARD, ans)\n",
    "    assert A == S\n",
    "    return ans\n",
    "\n",
    "def haken_sum(S1, S2):\n",
    "    T = S1.triangulation()\n",
    "    assert S1.locallyCompatible(S2)\n",
    "    v1, v2 = extract_vector(S1), extract_vector(S2)\n",
    "    sum_vec = [x1 + x2 for x1, x2 in zip(v1, v2)]\n",
    "    A = regina.NormalSurface(T, regina.NS_STANDARD, sum_vec)\n",
    "    assert S1.locallyCompatible(A) and S2.locallyCompatible(A)\n",
    "    assert S1.eulerChar() + S2.eulerChar() == A.eulerChar()\n",
    "    return A\n",
    "\n",
    "def census_lookup(regina_tri):\n",
    "    \"\"\"\n",
    "    Should the input triangulation be in Regina's census, return the\n",
    "    name of the manifold, dropping the triangulation number.\n",
    "    \"\"\"\n",
    "    hits = regina.Census.lookup(regina_tri)\n",
    "    # The following is a Regina 6.0 command, deprecated in Regina 7.0\n",
    "    # hit = hits.first()\n",
    "    if len(hits) == 0:\n",
    "        return None\n",
    "    hit = hits[0]\n",
    "    if hit is not None:\n",
    "        name = hit.name()\n",
    "        match = re.search(r\"(.*) : #\\d+$\", name)\n",
    "        if match:\n",
    "            return match.group(1)\n",
    "        else:\n",
    "            return match\n",
    "\n",
    "def standard_lookup(regina_tri):\n",
    "    match = regina.StandardTriangulation.recognise(regina_tri)\n",
    "    if match:\n",
    "        return match.manifold()\n",
    "\n",
    "def closed_isosigs(snappy_manifold, tries = 20, max_tets = 50):\n",
    "    \"\"\"\n",
    "    Generate a slew of 1-vertex triangulations of a closed manifold\n",
    "    using SnapPy.\n",
    "    \n",
    "    >>> M = snappy.Manifold('m004(1,2)')\n",
    "    >>> len(closed_isosigs(M, tries=5)) > 0\n",
    "    True\n",
    "    \"\"\"\n",
    "    M = snappy.Manifold(snappy_manifold)\n",
    "    assert set(M.cusp_info('complete?')) == {False}\n",
    "    surgery_descriptions = [snappy.Manifold(M)]\n",
    "\n",
    "    try:\n",
    "        for curve in M.dual_curves():\n",
    "            N = M.drill(curve)\n",
    "            N.dehn_fill((1,0), 1)\n",
    "            surgery_descriptions.append(N.filled_triangulation([0]))\n",
    "    except snappy.SnapPeaFatalError:\n",
    "        pass\n",
    "\n",
    "    if len(surgery_descriptions) == 1:\n",
    "        # Try again, but unfill the cusp first to try to find more\n",
    "        # dual curves.\n",
    "        try:\n",
    "            filling = M.cusp_info(0).filling\n",
    "            N = snappy.Manifold(M)\n",
    "            N.dehn_fill((0, 0), 0)\n",
    "            N.randomize()\n",
    "            for curve in N.dual_curves():\n",
    "                D = N.drill(curve)\n",
    "                D.dehn_fill([filling, (1,0)])\n",
    "                surgery_descriptions.append(D.filled_triangulation([0]))\n",
    "        except snappy.SnapPeaFatalError:\n",
    "            pass\n",
    "\n",
    "    ans = set()\n",
    "    for N in surgery_descriptions:\n",
    "        for i in range(tries):\n",
    "            T = N.filled_triangulation()\n",
    "            if T._num_fake_cusps() == 1:\n",
    "                n = T.num_tetrahedra()\n",
    "                if n <= max_tets:\n",
    "                    ans.add((n, T.triangulation_isosig(decorated=False)))\n",
    "            N.randomize()\n",
    "\n",
    "    return [iso for (n, iso) in sorted(ans)]\n",
    "\n",
    "def best_match(matches):\n",
    "    \"\"\"\n",
    "    Prioritize the most concise description that Regina provides to\n",
    "    try to avoid things like the Seifert fibered space of a node being\n",
    "    a solid torus or having several nodes that can be condensed into a\n",
    "    single Seifert fibered piece.\n",
    "    \"\"\"\n",
    "    \n",
    "    def score(m):\n",
    "        if isinstance(m, regina.SFSpace):\n",
    "            s = 0\n",
    "        elif isinstance(m, regina.GraphLoop):\n",
    "            s = 1\n",
    "        elif isinstance(m, regina.GraphPair):\n",
    "            s = 2\n",
    "        elif isinstance(m, regina.GraphTriple):\n",
    "            s = 3\n",
    "        elif m is None:\n",
    "            s = 10000\n",
    "        else:\n",
    "            s = 4\n",
    "        return (s, str(m))\n",
    "    return min(matches, key=score)\n",
    "\n",
    "\n",
    "def identify_with_torus_boundary(regina_tri):\n",
    "    \"\"\"\n",
    "    Use the combined power of Regina and SnapPy to try to give a name\n",
    "    to the input manifold.\n",
    "    \"\"\"\n",
    "    \n",
    "    kind, name = \"unknown\", None\n",
    "    \n",
    "    P = regina.Triangulation3(regina_tri) # a clone of the triangulation\n",
    "    P.finiteToIdeal()\n",
    "    P.intelligentSimplify()\n",
    "    M = snappy.Manifold(P.isoSig())\n",
    "    M.simplify()\n",
    "    if appears_hyperbolic(M):\n",
    "        for i in range(100):\n",
    "            if M.solution_type() == 'all tetrahedra positively oriented':\n",
    "                break\n",
    "            M.randomize()\n",
    "        \n",
    "        if not M.verify_hyperbolicity(bits_prec=100):\n",
    "            raise RuntimeError('Cannot prove hyperbolicity for ' +\n",
    "                               M.triangulation_isosig())\n",
    "        kind = 'hyperbolic'\n",
    "        ids = M.identify()\n",
    "        if ids:\n",
    "            name = ids[0].name()\n",
    "    else:\n",
    "        match = standard_lookup(regina_tri)\n",
    "        if match is None:\n",
    "            Q = regina.Triangulation3(P)\n",
    "            Q.idealToFinite()\n",
    "            Q.intelligentSimplify()\n",
    "            match = standard_lookup(Q)\n",
    "        if match is not None:\n",
    "            kind = match.__class__.__name__\n",
    "            name = str(match)\n",
    "        else:\n",
    "            name = P.isoSig()\n",
    "    return kind, name\n",
    "\n",
    "\n",
    "def is_toroidal(regina_tri):\n",
    "    \"\"\"\n",
    "    Checks for essential tori and returns the pieces of the\n",
    "    associated partial JSJ decomposition.\n",
    "    \n",
    "    >>> T = to_regina('hLALAkbccfefgglpkusufk')  # m004(4,1)\n",
    "    >>> is_toroidal(T)[0]\n",
    "    True\n",
    "    >>> T = to_regina('hvLAQkcdfegfggjwajpmpw')  # m004(0,1)\n",
    "    >>> is_toroidal(T)[0]\n",
    "    True\n",
    "    >>> T = to_regina('nLLLLMLPQkcdgfihjlmmlkmlhshnrvaqtpsfnf')  # 5_2(10,1)\n",
    "    >>> T.isHaken()\n",
    "    True\n",
    "    >>> is_toroidal(T)[0]\n",
    "    False\n",
    "\n",
    "    Note: currently checks all fundamental normal tori; possibly\n",
    "    the theory lets one just check *vertex* normal tori.\n",
    "    \"\"\"\n",
    "    T = regina_tri\n",
    "    assert T.isZeroEfficient()\n",
    "    # got rid of regina.NormalSurfaces.enumerate\n",
    "    surfaces = regina.NormalSurfaces(T, regina.NS_QUAD, regina.NS_FUNDAMENTAL)\n",
    "    for i in range(surfaces.size()):\n",
    "        S = surfaces.surface(i)\n",
    "        if S.eulerChar() == 0:\n",
    "            if not S.isOrientable():\n",
    "                S = S.doubleSurface()\n",
    "            assert S.isOrientable()\n",
    "            X = S.cutAlong()\n",
    "            X.intelligentSimplify()\n",
    "            # The following is Regina 6.0 code, deprecated in version 7.0\n",
    "            # X.splitIntoComponents()\n",
    "            # pieces = list(children(X))\n",
    "            pieces = X.triangulateComponents()\n",
    "            if all(not C.hasCompressingDisc() for C in pieces):\n",
    "                ids = [identify_with_torus_boundary(C) for C in pieces]\n",
    "                return (True, sorted(ids))\n",
    "                \n",
    "    return (False, None)\n",
    "\n",
    "\n",
    "def decompose_along_tori(regina_tri):\n",
    "    \"\"\"\n",
    "    First, finds all essential normal tori in the manifold associated\n",
    "    with fundamental normal surfaces.  Then takes a maximal disjoint\n",
    "    collection of these tori, namely the one with the fewest tori\n",
    "    involved, and cuts the manifold open along it.  It tries to\n",
    "    identify the pieces, removing any (torus x I) components. \n",
    "\n",
    "    Returns: (has essential torus, list of pieces)\n",
    "\n",
    "    Note: This may fail to be the true JSJ decomposition. There might be\n",
    "    unrecognized (torus x I)'s in the list of pieces and it might well be\n",
    "    possible to amalgamate some of the pieces into a single SFS.\n",
    "    \"\"\"\n",
    "    \n",
    "    T = regina_tri\n",
    "    assert T.isZeroEfficient()\n",
    "    assert T.isConnected() # We will be counting components below\n",
    "    incompress_tori = []\n",
    "    # got rid of regina.NormalSurfaces.enumerate\n",
    "    surfaces = regina.NormalSurfaces(T, regina.NS_QUAD, regina.NS_FUNDAMENTAL)\n",
    "    for i in range(surfaces.size()):\n",
    "        S = surfaces.surface(i)\n",
    "        if S.eulerChar() == 0:\n",
    "            if not S.isOrientable():\n",
    "                S = S.doubleSurface()\n",
    "            assert S.isOrientable()\n",
    "            X = S.cutAlong()\n",
    "            X.intelligentSimplify()\n",
    "            # The following is Regina 6.0 code, deprecated in version 7.0\n",
    "            # X.splitIntoComponents()\n",
    "            # pieces = list(children(X))\n",
    "            pieces = X.triangulateComponents()\n",
    "            if all(not C.hasCompressingDisc() for C in pieces):\n",
    "                incompress_tori.append(S)\n",
    "\n",
    "    if incompress_tori == []:\n",
    "        return False, None\n",
    "    \n",
    "    # Compute disjointness graph.\n",
    "    D = nx.Graph()\n",
    "    for a, A in enumerate(incompress_tori):\n",
    "        for b, B in enumerate(incompress_tori):\n",
    "            if a < b:\n",
    "                if A.disjoint(B):\n",
    "                    D.add_edge(a, b)\n",
    "\n",
    "    # Build A, the union of a clique of disjoint tori such that any torus disjoint from A\n",
    "    # is parallel into A.\n",
    "    cliques = list(nx.find_cliques(D))\n",
    "    if len(cliques) == 0:\n",
    "        clique = [0]\n",
    "    else:\n",
    "        clique = min(cliques, key=len)\n",
    "    clique = [incompress_tori[c] for c in clique]\n",
    "    num_tori = len(clique)\n",
    "    A = clique[0]\n",
    "    for B in clique[1:]:\n",
    "        A = haken_sum(A, B)\n",
    "\n",
    "    X = A.cutAlong()\n",
    "    X.intelligentSimplify()\n",
    "    # The following is Regina 6.0 code, deprecated in version 7.0\n",
    "    # X.splitIntoComponents()\n",
    "    # pieces = list(children(X))\n",
    "    pieces = X.triangulateComponents()\n",
    "    ids = [identify_with_torus_boundary(C) for C in pieces]\n",
    "\n",
    "    # Count products. If this is less than the number of tori that we cut along,\n",
    "    # then at least one torus is not boundary-parallel\n",
    "    num_products = len([i for i in ids if i[1] in ('SFS [A: (1,1)]', 'A x S1')])\n",
    "    # The following is Regina 6.0 code, deprecated in version 7.0\n",
    "    # if len(T.boundaryComponents()) > 0 and (num_products >= num_tori):\n",
    "    if T.boundaryComponents().size() > 0 and (num_products >= num_tori): \n",
    "        # All tori are boundary-parallel\n",
    "        toroidal = False\n",
    "    else:\n",
    "        toroidal = True\n",
    "    \n",
    "    # Remove products\n",
    "    pruned_ids = [i for i in ids if i[1] not in ('SFS [A: (1,1)]', 'A x S1')]\n",
    "    # But if nothing is left, then keep one product\n",
    "    if pruned_ids == []:\n",
    "        pruned_ids = ids[:1]\n",
    "    \n",
    "    return (toroidal, sorted(pruned_ids))\n",
    "\n",
    "\n",
    "def identify_with_bdy_from_isosig(data):\n",
    "    \"\"\"\n",
    "    Given the isosig of an ideal triangulation, use the combined \n",
    "    power of Regina and SnapPy to try to give a name to the input \n",
    "    manifold. Decompose along tori, if necessary.\n",
    "    \n",
    "    Also works if handed a snappy Manifold.\n",
    "    \"\"\"\n",
    "    \n",
    "    kind, name = \"unknown\", None\n",
    "\n",
    "    # If handed an isosig, throw away the boundary framing\n",
    "    if isinstance(data, str):\n",
    "        parts = iso.split(\"_\")\n",
    "        data = parts[0]\n",
    "    \n",
    "    P = to_regina(data)\n",
    "    P.intelligentSimplify()\n",
    "    M = snappy.Manifold(data)\n",
    "    M.simplify()\n",
    "    if appears_hyperbolic(M):\n",
    "        for i in range(100):\n",
    "            if M.solution_type() == 'all tetrahedra positively oriented':\n",
    "                break\n",
    "            M.randomize()\n",
    "        \n",
    "        if not M.verify_hyperbolicity(bits_prec=100):\n",
    "            raise RuntimeError('Cannot prove hyperbolicity for ' +\n",
    "                               M.triangulation_isosig())\n",
    "        kind = 'hyperbolic'\n",
    "        ids = M.identify()\n",
    "        if ids:\n",
    "            name = ids[0].name()\n",
    "            return kind, name\n",
    "    else:\n",
    "        match = standard_lookup(P)\n",
    "        if match is None:\n",
    "            P.idealToFinite()\n",
    "            P.intelligentSimplify()\n",
    "            match = standard_lookup(P)\n",
    "        if match is not None:\n",
    "            kind = match.__class__.__name__\n",
    "            name = str(match)\n",
    "            return kind, name\n",
    "        if match is None:\n",
    "            toroidal, pieces = decompose_along_tori(P)\n",
    "            if toroidal:\n",
    "                kind = 'toroidal'\n",
    "                name = str(pieces)\n",
    "            else:\n",
    "                # If atoroidal, there should be only one piece\n",
    "                assert len(pieces) == 1\n",
    "                kind = pieces[0][0]\n",
    "                name = pieces[0][1]\n",
    "            return kind, name\n",
    "\n",
    "    # At this point, we have failed. Return the only data available.\n",
    "    name = P.isoSig()\n",
    "    return kind, name\n",
    "    \n",
    "\n",
    "def regina_name(closed_snappy_manifold, tries = 100, max_tets = 25):\n",
    "    \"\"\"\n",
    "    >>> regina_name('m004(1,0)')\n",
    "    'S3'\n",
    "    >>> regina_name('s006(-2, 1)')\n",
    "    'SFS [A: (5,1)] / [ 0,-1 | -1,0 ]'\n",
    "    >>> regina_name('m010(-1, 1)')\n",
    "    'L(3,1) # RP3'\n",
    "    >>> regina_name('m022(-1,1)')\n",
    "    'SFS [S2: (3,2) (3,2) (4,-3)]'\n",
    "    >>> regina_name('v0004(0, 1)')\n",
    "    'SFS [S2: (2,1) (4,1) (15,-13)]'\n",
    "    >>> regina_name('m305(1, 0)')\n",
    "    'L(3,1) # RP3'\n",
    "    \"\"\"\n",
    "    M = snappy.Manifold(closed_snappy_manifold)\n",
    "    isosigs = closed_isosigs(M, tries = tries, max_tets = max_tets)\n",
    "    if len(isosigs) == 0:\n",
    "        return\n",
    "    T = to_regina(isosigs[0])\n",
    "    if T.isIrreducible():\n",
    "        if T.countTetrahedra() <= max_tets: # This used to be 11 - a magic number.  We may regret changing it...\n",
    "            for i in range(3):\n",
    "                T.simplifyExhaustive(i)\n",
    "                name = census_lookup(T)\n",
    "                if name is not None:\n",
    "                    return name\n",
    "            \n",
    "        matches = [standard_lookup(to_regina(iso)) for iso in isosigs]\n",
    "        match = best_match(matches)\n",
    "        if match is not None:\n",
    "            return str(match)\n",
    "    else:\n",
    "        # The following is Regina 6.0 code, deprecated in version 7.0\n",
    "        # T.connectedSumDecomposition()\n",
    "        # pieces = list(children(T))\n",
    "        pieces = T.summands()\n",
    "        if len(pieces) == 1:\n",
    "            return census_lookup(pieces[0])\n",
    "        pieces = [regina_name(P) for P in pieces]\n",
    "        if None not in pieces:\n",
    "            return ' # '.join(sorted(pieces))\n",
    "\n",
    "def better_symmetry_group(M,index=100,num_pos_triang=1):\n",
    "    '''\n",
    "    This function computes the symmetry group of the input manifold. \n",
    "    If the second entry is True it is proven to be the symmetry group.\n",
    "    '''\n",
    "    full=False\n",
    "    S='unclear'\n",
    "    try:\n",
    "        S=M.symmetry_group()\n",
    "        full=S.is_full_group()\n",
    "        if full:\n",
    "            return (S,full)\n",
    "    except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "        pass\n",
    "    pos_triang=find_positive_triangulations(M,tries=index,number=num_pos_triang)\n",
    "    if pos_triang==[]:\n",
    "        randomizeCount=0\n",
    "        while randomizeCount<index and full==False:\n",
    "            try:\n",
    "                S=M.symmetry_group()\n",
    "                full=S.is_full_group()\n",
    "                if full:\n",
    "                    return (S,full)\n",
    "                M.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "            except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "                M.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "    for X in pos_triang:\n",
    "        randomizeCount=0\n",
    "        while randomizeCount<index and full==False:\n",
    "            try:\n",
    "                S=X.symmetry_group()\n",
    "                full=S.is_full_group()\n",
    "                if full:\n",
    "                    return (S,full)\n",
    "                X.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "            except (ValueError, RuntimeError, snappy.SnapPeaFatalError):\n",
    "                X.randomize()\n",
    "                randomizeCount=randomizeCount+1\n",
    "    return (S,full)\n",
    "\n",
    "def all_positive(manifold):\n",
    "    '''\n",
    "    Checks if the solution type of a triangulation is positive.\n",
    "    '''\n",
    "    return manifold.solution_type() == 'all tetrahedra positively oriented'\n",
    "\n",
    "def find_positive_triangulations(manifold,number=1,tries=100):\n",
    "    '''\n",
    "    Searches for one triangulation with a positive solution type.\n",
    "    (Or if number is set to a different value also for different such triangulations.)\n",
    "    '''\n",
    "    M = manifold.copy()\n",
    "    pos_triangulations=[]\n",
    "    for i in range(tries):\n",
    "        if all_positive(M):\n",
    "            pos_triangulations.append(M)\n",
    "            if len(pos_triangulations)==number:\n",
    "                return pos_triangulations\n",
    "            break\n",
    "        M.randomize()\n",
    "    for d in M.dual_curves(max_segments=500):\n",
    "        X = M.drill(d)\n",
    "        X = X.filled_triangulation()\n",
    "        X.dehn_fill((1,0),-1)\n",
    "        for i in range(tries):\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "                break\n",
    "            X.randomize()\n",
    "\n",
    "    # In the closed case, here is another trick.\n",
    "    if all(not c for c in M.cusp_info('is_complete')):\n",
    "        for i in range(tries):\n",
    "            # Drills out a random edge\n",
    "            X = M.__class__(M.filled_triangulation())\n",
    "            if all_positive(X):\n",
    "                pos_triangulations.append(X)\n",
    "                if len(pos_triangulations)==number:\n",
    "                    return pos_triangulations\n",
    "            break\n",
    "            M.randomize()\n",
    "    return pos_triangulations\n",
    "\n",
    "def Seifert_name(M, tries = 30):\n",
    "    \"\"\"\n",
    "    original version: identify_with_torus_boundary by Nathan Dunfield\n",
    "\n",
    "    Input: M - snappy.Manifold(); tries - int()\n",
    "    Output: None or regina name of M\n",
    "\n",
    "    returns Regina's canonical Seifert/standard name of a cusped (non-hyperbolic) exterior given by snappy. If not detected gives None.\n",
    "    Torus knot complements may need multiple tries. \n",
    "    \"\"\"\n",
    "    Mc = M.copy(); Mc.simplify()\n",
    "    i = tries\n",
    "    while i > 0:\n",
    "        Mc.randomize(); Mc.simplify()\n",
    "        T = regina.Triangulation3(Mc.triangulation_isosig(decorated=False))\n",
    "        T.idealToFinite()            # ideal cusp -> real torus boundary (needed for SFS recognition)\n",
    "        T.intelligentSimplify()\n",
    "        T.intelligentSimplify()\n",
    "        s = regina.StandardTriangulation.recognise(T)\n",
    "        i += -1\n",
    "        if not (s is None): \n",
    "            return str(s.manifold())\n",
    "    return None "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "125d8ea4",
   "metadata": {},
   "source": [
    "First we demostrate that these knots have a unique strong inversion. For that we consider their surgery description compute the symmetry group (of orientation-preserving diffeomorphism) and then check the possible symmetry-exceptional slopes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "75180874",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0 -> 0  1 -> 1  2 -> 2\n",
       " [1 0]   [1 0]   [1 0]\n",
       " [0 1]   [0 1]   [0 1]\n",
       " Extends to link,\n",
       " 0 -> 0   1 -> 1   2 -> 2\n",
       " [ 1  0]  [-1 -4]  [1  0]\n",
       " [-1 -1]  [ 0  1]  [0 -1]\n",
       " Does not extend to link,\n",
       " 0 -> 0   1 -> 1   2 -> 2\n",
       " [-1  0]  [-1  0]  [-1  0]\n",
       " [ 0 -1]  [ 0 -1]  [ 0 -1]\n",
       " Extends to link,\n",
       " 0 -> 0  1 -> 1  2 -> 2\n",
       " [-1 0]  [1  4]  [-1 0]\n",
       " [ 1 1]  [0 -1]  [ 0 1]\n",
       " Does not extend to link]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "L.symmetry_group().isometries()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "19c816b9",
   "metadata": {},
   "source": [
    "So this implies that there exist exactly one non-trivial orientation-preserving symmetry of the link which is given by a strong inversion. This strong inversion survives to a strong inversion after Dehn filling to K_n. But it could be that there exist for small values of the slope another exceptional symmetry. We exclude that by computing all short slopes and checking them directly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "978d540c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "1\n",
      "2\n",
      "2\n",
      "3\n",
      "3\n",
      "4\n",
      "4\n",
      "5\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n"
     ]
    }
   ],
   "source": [
    "systole=better_systole(L,10)\n",
    "B=Bound(systole)\n",
    "slopes=L.short_slopes(length=B*math.sqrt(L.cusp_areas()[0]))\n",
    "for n in range(1,100):\n",
    "    if (1,2*n+2) in slopes[0]:\n",
    "        print(n)\n",
    "    if (-1,n+1) in slopes[2]:\n",
    "        print(n)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b2496e30",
   "metadata": {},
   "source": [
    "So the only possibilities of K_n that might have more than one symmetry are the ones for n<9. We check these directly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5690edaf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 Z/2\n",
      "2 Z/2\n",
      "3 Z/2\n",
      "4 Z/2\n",
      "5 Z/2\n",
      "6 Z/2\n",
      "7 Z/2\n",
      "8 Z/2\n",
      "9 Z/2\n",
      "10 Z/2\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,11):\n",
    "    L.dehn_fill([(1,2*n+3),(0,0),(-1,n+1)])\n",
    "    F=L.filled_triangulation()\n",
    "    print(n,F.symmetry_group())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b7fb413",
   "metadata": {},
   "source": [
    "Next, we compute the exceptional slopes of these. For that we first check which of the fillings on cusp 0 and 2 might be short."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4ce8eeb4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n"
     ]
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "short_slopes=L.short_slopes()\n",
    "for n in range(1,100):\n",
    "    if (1,2*n+3) in short_slopes[0]:\n",
    "        print(n)\n",
    "    if (-1,n+1) in short_slopes[2]:\n",
    "        print(n)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63653d2c",
   "metadata": {},
   "source": [
    "So this might only occure for K_1 which is handled already in Baker-Kegel. The other ones we know to lie in short_slopes[1]."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5326d829",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1, 0), (-5, 1), (-4, 1), (-3, 1), (-2, 1), (-1, 1), (0, 1), (1, 1)]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "short_slopes[1]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a3731cc9",
   "metadata": {},
   "source": [
    "Next, we compute for small values of n, the short slopes and check if the slope is exceptional for K_n."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "d558bd28",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K_n: 1\n",
      "L12n1739(1,5)(-5,1)(-1,2)\n",
      "L12n1739(1,5)(-4,1)(-1,2)\n",
      "L12n1739(1,5)(-3,1)(-1,2)\n",
      "L12n1739(1,5)(-2,1)(-1,2)\n",
      "SFS [S2: (2,1) (8,3) (11,-9)]\n",
      "L12n1739(1,5)(-1,1)(-1,2)\n",
      "L12n1739(1,5)(0,1)(-1,2)\n",
      "L12n1739(1,5)(1,1)(-1,2)\n",
      "-------\n",
      "K_n: 2\n",
      "L12n1739(1,7)(-5,1)(-1,3)\n",
      "L12n1739(1,7)(-4,1)(-1,3)\n",
      "L12n1739(1,7)(-3,1)(-1,3)\n",
      "L12n1739(1,7)(-2,1)(-1,3)\n",
      "SFS [S2: (2,1) (12,5) (15,-13)]\n",
      "L12n1739(1,7)(-1,1)(-1,3)\n",
      "L12n1739(1,7)(0,1)(-1,3)\n",
      "L12n1739(1,7)(1,1)(-1,3)\n",
      "-------\n",
      "K_n: 3\n",
      "L12n1739(1,9)(-5,1)(-1,4)\n",
      "L12n1739(1,9)(-4,1)(-1,4)\n",
      "L12n1739(1,9)(-3,1)(-1,4)\n",
      "L12n1739(1,9)(-2,1)(-1,4)\n",
      "SFS [S2: (2,1) (16,7) (19,-17)]\n",
      "L12n1739(1,9)(-1,1)(-1,4)\n",
      "L12n1739(1,9)(0,1)(-1,4)\n",
      "L12n1739(1,9)(1,1)(-1,4)\n",
      "-------\n",
      "K_n: 4\n",
      "L12n1739(1,11)(-5,1)(-1,5)\n",
      "L12n1739(1,11)(-4,1)(-1,5)\n",
      "L12n1739(1,11)(-3,1)(-1,5)\n",
      "L12n1739(1,11)(-2,1)(-1,5)\n",
      "SFS [S2: (2,1) (20,9) (23,-21)]\n",
      "L12n1739(1,11)(-1,1)(-1,5)\n",
      "L12n1739(1,11)(0,1)(-1,5)\n",
      "L12n1739(1,11)(1,1)(-1,5)\n",
      "-------\n",
      "K_n: 5\n",
      "L12n1739(1,13)(-5,1)(-1,6)\n",
      "L12n1739(1,13)(-4,1)(-1,6)\n",
      "L12n1739(1,13)(-3,1)(-1,6)\n",
      "L12n1739(1,13)(-2,1)(-1,6)\n",
      "SFS [S2: (2,1) (24,11) (27,-25)]\n",
      "L12n1739(1,13)(-1,1)(-1,6)\n",
      "L12n1739(1,13)(0,1)(-1,6)\n",
      "L12n1739(1,13)(1,1)(-1,6)\n",
      "-------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,6):\n",
    "    L.dehn_fill([(1,2*n+3),(0,0),(-1,n+1)])\n",
    "    print('K_n:',n)\n",
    "    for x in short_slopes[1][1:]:\n",
    "        L.dehn_fill(x,1)\n",
    "        print(L)\n",
    "        F=L.filled_triangulation(cusps_to_fill=[0,2])\n",
    "        if is_hyperbolic(F)==False:\n",
    "            print(regina_name(F))\n",
    "    print('-------')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "06540720",
   "metadata": {},
   "source": [
    "From Baker-Kegel we know already that the image of (-2,1) is a SFS slope for each knot. These calculations suggest that this is the only exceptional slope for each knot. (Excluding the (1,0) slope which gives S3.) \n",
    "\n",
    "Below we first confirm that the image of (-2,1) is always exceptional for K_n, for that we show that L([(0,0),(-2,1),(0,0)] is a manifold obtained by gluing three Seifert fibered spaces over an annulus and thus each Dehn filling gives a non-hyperbolic manifolds. \n",
    "\n",
    "Then we show that every other filling is hyperbolic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "4a2107e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Orientable two-sided with euler = 0,\n",
       " Orientable two-sided with euler = 0]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "L.dehn_fill((-2,1),1)\n",
    "F=L.filled_triangulation()\n",
    "F.splitting_surfaces()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "05634516",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SFS [A: (2,1)]\n",
      "None\n"
     ]
    }
   ],
   "source": [
    "A,B=F.split(1)\n",
    "A.randomize()\n",
    "B.randomize()\n",
    "print(Seifert_name(A))\n",
    "print(Seifert_name(B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "3656a06b",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Orientable two-sided with euler = 0]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "B.splitting_surfaces()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "5874d64f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SFS [A: (2,1)]\n",
      "SFS [A: (2,1)]\n"
     ]
    }
   ],
   "source": [
    "C,D=B.split(0)\n",
    "print(Seifert_name(C))\n",
    "print(Seifert_name(D))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4c1a9270",
   "metadata": {},
   "source": [
    "To demonstrate that the other fillings are all hyperbolic, we show that L([(0,0),s,(0,0)] is hyperbolic for all other slopes s. For that it is enough to just check the short slopes. Since we fill along long slopes of the other cusps, it follows that all other slopes are hyperbolic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "736c0fb7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-5, 1) True\n",
      "(-4, 1) True\n",
      "(-3, 1) True\n",
      "(-1, 1) True\n",
      "(0, 1) True\n",
      "(1, 1) True\n"
     ]
    }
   ],
   "source": [
    "for s in short_slopes[1]:\n",
    "    if s not in [(1,0),(-2,1)]:\n",
    "        L.dehn_fill(s,1)\n",
    "        H=L.filled_triangulation()\n",
    "        print(s,is_hyperbolic(H))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "581fe775",
   "metadata": {},
   "source": [
    "Next, we classify the symmetry-exceptional slopes. We use the same strategy. First we compute the symmetry exceptional slopes of the K_n for n<9:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "fac392fb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K_n: 1\n",
      "L12n1739(1,5)(0,0)(-1,2)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,5)(0,0)(-1,2)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 2\n",
      "L12n1739(1,7)(0,0)(-1,3)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,7)(0,0)(-1,3)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 3\n",
      "L12n1739(1,9)(0,0)(-1,4)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,9)(0,0)(-1,4)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 4\n",
      "L12n1739(1,11)(0,0)(-1,5)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,11)(0,0)(-1,5)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 5\n",
      "L12n1739(1,13)(0,0)(-1,6)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,13)(0,0)(-1,6)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 6\n",
      "L12n1739(1,15)(0,0)(-1,7)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,15)(0,0)(-1,7)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 7\n",
      "L12n1739(1,17)(0,0)(-1,8)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,17)(0,0)(-1,8)\n",
      "Z/2 + Z/2\n",
      "-------\n",
      "K_n: 8\n",
      "L12n1739(1,19)(0,0)(-1,9)\n",
      "Z/2 + Z/2\n",
      "L12n1739(1,19)(0,0)(-1,9)\n",
      "Z/2 + Z/2\n",
      "-------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,9):\n",
    "    L.dehn_fill([(1,2*n+3),(0,0),(-1,n+1)])\n",
    "    print('K_n:',n)\n",
    "    for x in slopes[1][1:]:\n",
    "        if x!=(-2,1):\n",
    "            L.dehn_fill(x,1)\n",
    "            F=L.filled_triangulation(cusps_to_fill=[0,2])\n",
    "            F.randomize()\n",
    "            (S,w)=better_symmetry_group(F)\n",
    "            if w==False:\n",
    "                print(L)\n",
    "                print(S)\n",
    "            else:\n",
    "                if S.order()>2:\n",
    "                    print(L)\n",
    "                    print(S)\n",
    "    print('-------')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "73ecdb2f",
   "metadata": {},
   "source": [
    "This suggest that the only symmetry-exceptional slopes are the images of -4 and 0. Both have two additional symmetries."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "87fbb2dd",
   "metadata": {},
   "source": [
    "The slopes on the first cusp that are shorter than the FPS bound are:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e76110ff",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(1, 0), (-15, 1), (-14, 1), (-13, 1), (-12, 1), (-11, 1), (-10, 1), (-9, 1), (-8, 1), (-7, 1), (-6, 1), (-5, 1), (-4, 1), (-3, 1), (-2, 1), (-1, 1), (0, 1), (1, 1), (2, 1), (3, 1), (4, 1), (5, 1), (6, 1), (7, 1), (8, 1), (9, 1), (10, 1), (11, 1), (-15, 2), (-13, 2), (-11, 2), (-9, 2), (-7, 2), (-5, 2), (-3, 2), (-1, 2), (1, 2), (3, 2), (5, 2), (7, 2), (-17, 3), (-16, 3), (-14, 3), (-13, 3), (-11, 3), (-10, 3), (-8, 3), (-7, 3), (-5, 3), (-4, 3), (-2, 3), (-1, 3), (1, 3), (2, 3), (4, 3), (5, 3), (-19, 4), (-17, 4), (-15, 4), (-13, 4), (-11, 4), (-9, 4), (-7, 4), (-5, 4), (-3, 4), (-1, 4), (1, 4), (3, 4), (-19, 5), (-18, 5), (-17, 5), (-16, 5), (-14, 5), (-13, 5), (-12, 5), (-11, 5), (-9, 5), (-8, 5), (-7, 5), (-6, 5), (-4, 5), (-3, 5), (-2, 5), (-1, 5), (-19, 6), (-17, 6), (-13, 6), (-11, 6), (-7, 6), (-5, 6), (-19, 7), (-18, 7), (-17, 7), (-16, 7), (-15, 7), (-13, 7), (-12, 7), (-11, 7), (-10, 7), (-9, 7)]\n"
     ]
    }
   ],
   "source": [
    "print(slopes[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c3a0727b",
   "metadata": {},
   "source": [
    "We verify that (-4,1) and (0,1) fillings of L yield manifolds with symmetry group Z_2^2 and that all other slopes with length less than the FPS bound yield a manifold with symmetry group Z_2. Then we can conclude as in the case of the exceptional slopes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "c2114a90",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-15, 1) (Z/2, True)\n",
      "(-14, 1) (Z/2, True)\n",
      "(-13, 1) (Z/2, True)\n",
      "(-12, 1) (Z/2, True)\n",
      "(-11, 1) (Z/2, True)\n",
      "(-10, 1) (Z/2, True)\n",
      "(-9, 1) (Z/2, True)\n",
      "(-8, 1) (Z/2, True)\n",
      "(-7, 1) (Z/2, True)\n",
      "(-6, 1) (Z/2, True)\n",
      "(-5, 1) (Z/2, True)\n",
      "(-3, 1) (Z/2, True)\n",
      "(-1, 1) (Z/2, True)\n",
      "(1, 1) (Z/2, True)\n",
      "(2, 1) (Z/2, True)\n",
      "(3, 1) (Z/2, True)\n",
      "(4, 1) (Z/2, True)\n",
      "(5, 1) (Z/2, True)\n",
      "(6, 1) (Z/2, True)\n",
      "(7, 1) (Z/2, True)\n",
      "(8, 1) (Z/2, True)\n",
      "(9, 1) (Z/2, True)\n",
      "(10, 1) (Z/2, True)\n",
      "(11, 1) (Z/2, True)\n",
      "(-15, 2) (Z/2, True)\n",
      "(-13, 2) (Z/2, True)\n",
      "(-11, 2) (Z/2, True)\n",
      "(-9, 2) (Z/2, True)\n",
      "(-7, 2) (Z/2, True)\n",
      "(-5, 2) (Z/2, True)\n",
      "(-3, 2) (Z/2, True)\n",
      "(-1, 2) (Z/2, True)\n",
      "(1, 2) (Z/2, True)\n",
      "(3, 2) (Z/2, True)\n",
      "(5, 2) (Z/2, True)\n",
      "(7, 2) (Z/2, True)\n",
      "(-17, 3) (Z/2, True)\n",
      "(-16, 3) (Z/2, True)\n",
      "(-14, 3) (Z/2, True)\n",
      "(-13, 3) (Z/2, True)\n",
      "(-11, 3) (Z/2, True)\n",
      "(-10, 3) (Z/2, True)\n",
      "(-8, 3) (Z/2, True)\n",
      "(-7, 3) (Z/2, True)\n",
      "(-5, 3) (Z/2, True)\n",
      "(-4, 3) (Z/2, True)\n",
      "(-2, 3) (Z/2, True)\n",
      "(-1, 3) (Z/2, True)\n",
      "(1, 3) (Z/2, True)\n",
      "(2, 3) (Z/2, True)\n",
      "(4, 3) (Z/2, True)\n",
      "(5, 3) (Z/2, True)\n",
      "(-19, 4) (Z/2, True)\n",
      "(-17, 4) (Z/2, True)\n",
      "(-15, 4) (Z/2, True)\n",
      "(-13, 4) (Z/2, True)\n",
      "(-11, 4) (Z/2, True)\n",
      "(-9, 4) (Z/2, True)\n",
      "(-7, 4) (Z/2, True)\n",
      "(-5, 4) (Z/2, True)\n",
      "(-3, 4) (Z/2, True)\n",
      "(-1, 4) (Z/2, True)\n",
      "(1, 4) (Z/2, True)\n",
      "(3, 4) (Z/2, True)\n",
      "(-19, 5) (Z/2, True)\n",
      "(-18, 5) (Z/2, True)\n",
      "(-17, 5) (Z/2, True)\n",
      "(-16, 5) (Z/2, True)\n",
      "(-14, 5) (Z/2, True)\n",
      "(-13, 5) (Z/2, True)\n",
      "(-12, 5) (Z/2, True)\n",
      "(-11, 5) (Z/2, True)\n",
      "(-9, 5) (Z/2, True)\n",
      "(-8, 5) (Z/2, True)\n",
      "(-7, 5) (Z/2, True)\n",
      "(-6, 5) (Z/2, True)\n",
      "(-4, 5) (Z/2, True)\n",
      "(-3, 5) (Z/2, True)\n",
      "(-2, 5) (Z/2, True)\n",
      "(-1, 5) (Z/2, True)\n",
      "(-19, 6) (Z/2, True)\n",
      "(-17, 6) (Z/2, True)\n",
      "(-13, 6) (Z/2, True)\n",
      "(-11, 6) (Z/2, True)\n",
      "(-7, 6) (Z/2, True)\n",
      "(-5, 6) (Z/2, True)\n",
      "(-19, 7) (Z/2, True)\n",
      "(-18, 7) (Z/2, True)\n",
      "(-17, 7) (Z/2, True)\n",
      "(-16, 7) (Z/2, True)\n",
      "(-15, 7) (Z/2, True)\n",
      "(-13, 7) (Z/2, True)\n",
      "(-12, 7) (Z/2, True)\n",
      "(-11, 7) (Z/2, True)\n",
      "(-10, 7) (Z/2, True)\n",
      "(-9, 7) (Z/2, True)\n"
     ]
    }
   ],
   "source": [
    "L=snappy.Manifold('L12n1739')\n",
    "for s in slopes[1]:\n",
    "    if s not in [(1,0),(-2,1),(-4,1),(0,1)]:\n",
    "        L.dehn_fill(s,1)\n",
    "        H=L.filled_triangulation()\n",
    "        print(s,better_symmetry_group(H))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "dea84933",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(Z/2 + Z/2, True)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.dehn_fill((-4,1),1)\n",
    "H=L.filled_triangulation()\n",
    "better_symmetry_group(H)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f121f775",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(Z/2 + Z/2, True)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.dehn_fill((0,1),1)\n",
    "H=L.filled_triangulation()\n",
    "better_symmetry_group(H)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

